Secure Calibration for Safety-Critical IoT: Traceability for Safety Resilience

Secure sensor calibration constitutes a foundational step that underpins operational safety in the Industrial Internet of Things. While much attention has been given to IoT security such as the use of TLS to secure sensed data, little thought has been given to securing the calibration infrastructure itself. Currently traceability is achieved via manual verification using paper-based datasheets which is both time consuming and insecure. For instance, when the calibration status of parent devices is revoked as mistakes or mischance is detected, calibrated devices are not updated until the next calibration cycle, leaving much of the calibration parameters invalid. Aside from error, any party within the calibration infrastructure can maliciously introduce errors since the current paper based system lacks authentication as well as non-repudiation. In this paper, we propose a novel resilient architecture for calibration infrastructure, where the calibration status of sensor elements can be verified on-the-fly to the root of trust preserving the properties of authentication and non-repudiation. We propose an implementation based on smart contracts on the Ethereum network. Our evaluation shows that Ethereum is likely to address the protection requirements of traceable measurements.

==> results_misc/n_devices_exec_time_traces.r <==
# Impact of No. Devices on Contract Execution Time for Traces

# Create data for chart
verify_no_sig <- c(0.20, 0.21, 0.22, 0.24, 0.25, 0.30)
verify_sig <- c(0.45, 0.54, 0.57, 0.63, 0.68, 0.75)
create_no_sig <- c(0.40, 0.43, 0.46, 0.48, 0.50, 0.54)
create_sig <- c(0.70, 0.78, 0.82, 0.87, 0.95, 1.01)

# Change this path to wherever results should be!
png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/img/n_devices_exec_time_traces.png")

y_range <- range(0, verify_sig, 0.10)

plot(verify_no_sig, type = "b", col = "red", xlab = "N", ylab = "Execution Time (s)",
     main = "Impact of # Devices on Contract Execution Time",
     ylim = y_range, pch = 19, xaxt='n')

lines(verify_sig, type = "b" ,col = "blue", pch = 18, lty = 2)
#lines(create_no_sig, type = "b", col = "green", pch = 17, lty = 3)
#lines(create_sig, type = "b", col = "chocolate2", pch = 16, lty = 4)


axis(1, at=c(1, 2, 3, 4, 5, 6), labels=c("10", "100", "1000", "10,000", "100,000", "1,000,000"))

legend("bottomright", legend=c("Verify (No Sig)", "Verify (Sig)"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

dev.off()

==> results_misc/n_devices_gas_cost_traces.r <==
# Impact of No. Devices on Gas Cost for Traces

# Create data for chart
without_sig <- c(78786, 80013, 81241, 82468, 83695, 84992)
with_sig <- c(118287, 159206, 200126, 241052, 281992, 322942)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_devices_gas_cost_traces.png")

y_range <- range(0, without_sig, with_sig)

plot(without_sig, type= "b", col="red", xlab="N", ylab="Gas Cost", main="Impact of # Devices on Gas Cost",
     ylim = y_range, pch=19, xaxt='n')

lines(with_sig, type = "b", col = "blue", pch=18, lty=2)

axis(1, at=c(1, 2, 3, 4, 5, 6), labels=c("10", "100", "1000", "10,000", "100,000", "1,000,000"))

legend("bottomright", legend=c("Without Sigs", "With Sigs"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

dev.off()

==> results_misc/n_levels_exec_time_gas_cost.r <==
# Impact of No. Levels on Execution Time and Gas Cost

# Create data for chart

verify_no_sig <- c(0.3, 0.35, 0.39, 0.4, 0.41, 0.42, 0.46, 0.5, 0.5, 0.5)
verify_sig <- c(0.55, 1.36, 1.82, 2.11, 2.28, 2.31, 2.81, 2.86, 3.30, 3.41)

create_no_sig <- c(0.45, 0.47, 0.6, 0.65, 0.7, 0.71, 0.71, 0.76, 0.75, 0.8)
create_sig <- c(0.60, 1.39, 1.98, 3.21, 4.02, 5.02, 5.15, 6.05, 6.21, 7.22)

gas_no_sig <- c(82468, 88604, 94804, 100941, 107079, 113216, 119335, 125493,
         131632, 137771)
gas_sig <- c(281992, 486897, 691994, 897336, 1102936, 1308788, 1514882, 1721237,
             1927832, 2134690)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_levels_exec_time_gas_cost.png")

par(mar=c(4, 5, 3, 4))

y_range_1 = range(0, 8, 1)
y_range_2 = range(0, gas_sig, 10000)

plot(verify_no_sig, type= "b", col="red", xlab="Number of Levels", ylab="Contract Execution Time (s)", main="Impact of # Levels on Execution Time and Gas Cost",
     pch=19, xaxt='n', ylim=y_range_1)

lines(verify_sig, type = "b", col = "blue", pch = 18, lty = 2)
lines(create_no_sig, type = "b", col = "green", pch = 17, lty = 3)
lines(create_sig, type = "b", col = "gold", pch = 16, lty = 4)

axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50))

par(new = T)
plot(gas_no_sig, type = "b", col = "deeppink", pch = 15, lty = 5,
     ylab="", xlab="", xaxt='n', yaxt='n', ylim=y_range_2)

lines(gas_sig, type = "b", col = "purple1", pch = 14, lty = 6)


axis(side=4)
mtext("Gas Cost", side=4, line = 3)

legend("topleft", legend=c("Verify (No Sig)", "Verify (Sig)", "Create (No Sig)", "Create (Sig)", "Gas Consumed (No Sig)", "Gas Consumed (Sig)"),
       col = c("blue", "red", "green", "gold", "deeppink", "purple1"), lty = 1:6, cex=0.8)

dev.off()

==> results_misc/n_levels_exec_time_traces.r <==
# Impact of No. Levels on Contract Execution Time for Traces

# Create data for chart
verify_no_sig <- c(0.3, 0.35, 0.39, 0.4, 0.41, 0.42, 0.46, 0.5, 0.5, 0.5)
verify_sig <- c(0.55, 1.36, 1.82, 2.11, 2.28, 2.31, 2.81, 2.86, 3.30, 3.41)
create_no_sig <- c(0.45, 0.47, 0.6, 0.65, 0.7, 0.71, 0.71, 0.76, 0.75, 0.8)
create_sig <- c(0.60, 1.39, 1.98, 3.21, 4.02, 5.02, 5.15, 6.05, 6.21, 7.22)

# Change this path to wherever results should be!
png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/img/n_levels_exec_time_traces.png")

y_range <- range(0, verify_sig, 0.10)

plot(verify_no_sig, type = "b", col = "red", xlab = "N", ylab = "Execution Time (s)",
     main = "Impact of # Levels on Contract Execution Time",
     ylim = y_range, pch = 19, xaxt='n')

lines(verify_sig, type = "b" ,col = "blue", pch = 18, lty = 2)
#lines(create_no_sig, type = "b", col = "green", pch = 17, lty = 3)
#lines(create_sig, type = "b", col = "chocolate2", pch = 16, lty = 4)


axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50))

legend("bottomright", legend=c("Verify (No Sig)", "Verify (Sig)"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

dev.off()

==> results_misc/n_levels_gas_cost_traces.r <==
# Impact of No. Levels on Gas Cost for Traces

# Create data for chart
gas_no_sig <- c(82468, 88604, 94804, 100941, 107079, 113216, 119335, 125493,
                131632, 137771)
gas_sig <- c(281992, 486897, 691994, 897336, 1102936, 1308788, 1514882, 1721237,
             1927832, 2134690)

# Change this path to wherever results should be!
png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_levels_gas_cost_traces.png")

y_range <- range(0, gas_sig, 50000)

plot(gas_no_sig, type = "b", col = "red", xlab = "N", ylab = "Gas Consumed",
     main = "Impact of # Levels on Gas Cost",
     ylim = y_range, pch = 19, xaxt='n')

lines(gas_sig, type = "b" ,col = "blue", pch = 18, lty = 2)


axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50))

legend("bottomright", legend=c("Gas Cost (No Sig)", "Gas Cost (Sig)"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

dev.off()

==> results_misc/n_levels_mining_time.r <==
# Impact of No. Levels on Mining Time

# Create data for chart
time_no_sig <- c(21.68, 30.51, 54.33, 96.85, 87.6, 57.32, 116.39, 91.13, 114.11,
       80.37, 28.21, 94.21, 113.03, 69.99, 31.13, 138.39, 39.72, 87.59,
       124.43, 61.83)

# No data for mining time with signatures

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_levels_mining_time.png")

plot(time_no_sig, type= "b", col="red", xlab="Number of Levels", ylab="Gas Consumed", main="Impact of # Levels on Mining Time",
     pch=19, xaxt='n')

axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100))

dev.off()

==> results_misc/n_trace_creations_per_day_gas_usage.r <==
# Impact of No. Devices on Contract Execution Time for Traces

# Create data for chart
three_no_sig <- c(81241, 812410, 1949748, 3899568)
three_sig <- c(200126, 2001260, 4803024, 9606048)

six_no_sig <- c(84992, 849920, 2039808, 4079616)
six_sig <- c(322942, 3229420, 7750608, 15501216)

y_range <- range(0, six_sig, 250000)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_trace_creations_per_day_gas_usage.png")

plot(three_no_sig, type = "b", col = "red", xlab = "N", ylab = "Gas Usage",
     main = "Impact of # Trace Creations Per Day on Gas Usage",
     pch = 19, xaxt='n', ylim=y_range)

lines(three_sig, type = "b", col = "blue", pch = 18, lty = 2)
lines(six_no_sig, type = "b", col = "green", pch = 17, lty = 3)
lines(six_sig, type = "b", col = "chocolate2", pch = 16, lty = 4)

axis(1, at=c(1, 2, 3, 4), labels=c(1, 10, 24, 48))
#axis(2, at=seq(0, 20000000, by=500000))

legend("topleft", legend=c("3 Levels (No Sig)", "3 Levels (Sig)", "6 Levels (No Sig)", "6 Levels (Sig)"),
       col=c("red", "blue", "green", "chocolate2"), lty = 1:4, cex=0.8)

dev.off()

==> results_misc/results.r <==
# Impact of No. Devices on Contract Execution Time for Traces

# Create data for chart
verify <- c(0.20, 0.21, 0.22, 0.24, 0.25, 0.30)
create <- c(0.40, 0.43, 0.46, 0.48, 0.50, 0.54)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_devices_exec_time_traces.png")

y_range <- range(0, verify, create)

plot(verify, type = "b", col = "red", xlab = "N", ylab = "Execution Time (s)",
   main = "Impact of # Devices on Contract Execution Time",
   ylim = y_range, pch = 19, xaxt='n')

lines(create, type = "b", col = "blue", pch = 18, lty = 2)
axis(1, at=c(1, 2, 3, 4, 5, 6), labels=c("10", "100", "1000", "10,000", "100,000", "1,000,000"))

legend("bottomright", legend=c("Verify", "Create"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

# Calculate range from 0 to max value of verify and create
# yrange <- range(0, verify, create)
# 10 to 1000000 in powers of 10
# xrange <- range(10^(1:6))

dev.off()


#######################################################################


# Impact of No. Devices on Gas Cost for Traces

# Create data for chart
data <- c(78786, 80013, 81241, 82468, 83695, 84992)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_devices_gas_cost_traces.png")

plot(data, type= "b", col="red", xlab="N", ylab="Gas Cost", main="Impact of # Devices on Gas Cost",
     pch=19, xaxt='n')

axis(1, at=c(1, 2, 3, 4, 5, 6), labels=c("10", "100", "1000", "10,000", "100,000", "1,000,000"))

dev.off()

#######################################################################


# Impact of No. Levels on Execution Time and Gas Cost

# Create data for chart

ver <- c(0.3, 0.35, 0.39, 0.4, 0.41, 0.42, 0.46, 0.5, 0.5, 0.5,
         0.51, 0.51, 0.6, 0.65, 0.73, 0.73, 0.74, 0.74, 0.75, 0.75)
cre <- c(0.45, 0.47, 0.6, 0.65, 0.7, 0.71, 0.71, 0.76, 0.75, 0.8,
         0.82, 0.95, 1, 1.04, 1.06, 1.1, 1.12, 1.17, 1.2, 1.2)
gas <- c(82468, 88604, 94804, 100941, 107079, 113216, 119335, 125493,
         131632, 137771, 143911, 150051, 156912, 162332, 168474,
         174615, 180757, 186900, 193043, 199186)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_levels_exec_time_gas_cost.png")

# par(mar=c(10,10,10,10))

y_range = range(0, cre, ver)

plot(ver, type= "b", col="red", xlab="Number of Levels", ylab="Contract Execution Time (s)", main="Impact of # Devices on Gas Cost",
     pch=19, xaxt='n', ylim=y_range)
lines(cre, type = "b", col = "blue", pch = 18, lty = 2)
axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100))
par(new = TRUE)
plot(gas, type = "b", col = "green", pch = 17, lty = 3,
     ylab="", xlab="", xaxt='n', yaxt='n')

axis(side=4)
mtext("Gas Cost", side=4, line = 3)

legend("bottomright", legend=c("Verify", "Create", "Gas Consumed"),
       col = c("blue", "red", "green"), lty = 1:3, cex=0.8)

dev.off()


#######################################################################

# Impact of No. Levels on Mining Time

# Create data for chart
d <- c(21.68, 30.51, 54.33, 96.85, 87.6, 57.32, 116.39, 91.13, 114.11,
          80.37, 28.21, 94.21, 113.03, 69.99, 31.13, 138.39, 39.72, 87.59,
          124.43, 61.83)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_levels_mining_time.png")

plot(d, type= "b", col="red", xlab="Number of Levels", ylab="Gas Consumed", main="Impact of # Levels on Mining Time",
     pch=19, xaxt='n')

axis(1, at=c(1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20),
     labels=c(5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100))

dev.off()

#######################################################################

# Impact of No. Devices on Contract Execution Time for Traces

# Create data for chart
three <- c(81241, 812410, 1949748, 3899568)
six <- c(84992, 849920, 2039808, 4079616)

png(file = "C:/Users/xwb18152/Documents/Papers/Supply-Chain-Digitisation-Paper/Results/n_trace_creations_per_day_gas_usage.png")

plot(three, type = "b", col = "red", xlab = "Trace Verifications Per Day", ylab = "Gas Usage",
     main = "Impact of # Trace Creations Per Day on Gas Usage",
     ylim = range(0, three, six), pch = 19, xaxt='n', yaxt='n')

lines(six, type = "b", col = "blue", pch = 18, lty = 2)
axis(1, at=c(1, 2, 3, 4), labels=c(1, 10, 24, 48))
axis(side=2, at=seq(0, 5000000, by=500000))

legend("bottomright", legend=c("3 Levels (GPL = 81,241)", "6 Levels (GPL = 84,992)"),
       col=c("red", "blue"), lty = 1:2, cex=0.8)

#######################################################################


dev.off()
